Labelling as an unsupervised learning problem

Unravelling hidden patterns in datasets is a classical problem with many potential applications. In this paper, we present a challenge whose objective is to discover nonlinear relationships in noisy cloud of points. If a set of point satisfies a nonlinear relationship that is unlikely to be due to randomness, we will label the set with this relationship. Since points can satisfy one, many or no such nonlinear relationships, cloud of points will typically have one, multiple or no labels at all. This introduces the labelling problem that will be studied in this paper. The objective of this paper is to develop a framework for the labelling problem. We introduce a precise notion of a label, and we propose an algorithm to discover such labels in a given dataset, which is then tested in synthetic datasets. We also analyse, using tools from random matrix theory, the problem of discovering false labels in the dataset.

==> figures/Trading.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Using TensorFlow backend.\n"
     ]
    }
   ],
   "source": [
    "# For Python 3\n",
    "\n",
    "from importlib import reload\n",
    "import numpy as np\n",
    "import data\n",
    "reload(data)\n",
    "import momentum\n",
    "reload(momentum)\n",
    "import trading\n",
    "reload(trading)\n",
    "\n",
    "from keras.models import Sequential, model_from_json\n",
    "from keras.layers import Dense, Activation, Dropout\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Loading data...\n",
      "Done.\n",
      "Loading data...\n",
      "Done.\n",
      "Loading data...\n",
      "Done.\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "start=\"01/01/2010 06:00:00\"\n",
    "end=\"31/12/2010 13:59:21\"\n",
    "X = data.loadData(\"data/SPX_2010.h5\", start, end)\n",
    "\n",
    "'''\n",
    "start=\"01/01/2012 06:00:00\"\n",
    "end=\"31/12/2012 13:59:21\"\n",
    "X1 =data.loadData(\"data/SPX_2012.h5\", start, end)\n",
    "start=\"01/01/2013 06:00:00\"\n",
    "end=\"31/12/2013 13:59:21\"\n",
    "X2 =data.loadData(\"data/SPX_2013.h5\", start, end)\n",
    "start=\"01/01/2014 06:00:00\"\n",
    "end=\"31/12/2014 13:59:21\"\n",
    "X3 =data.loadData(\"data/SPX_2014.h5\", start, end)\n",
    "\n",
    "X = np.concatenate([X1, X2, X3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "dc9a3c717a264270981f90b84ec42654",
       "version_major": 2,
       "version_minor": 0
      },
      "text/html": [
       "<p>Failed to display Jupyter Widget of type <code>HBox</code>.</p>\n",
       "<p>\n",
       "  If you're reading this message in the Jupyter Notebook or JupyterLab Notebook, it may mean\n",
       "  that the widgets JavaScript is still loading. If this message persists, it\n",
       "  likely means that the widgets JavaScript library is either not installed or\n",
       "  not enabled. See the <a href=\"https://ipywidgets.readthedocs.io/en/stable/user_install.html\">Jupyter\n",
       "  Widgets Documentation</a> for setup instructions.\n",
       "</p>\n",
       "<p>\n",
       "  If you're reading this message in another frontend (for example, a static\n",
       "  rendering on GitHub or <a href=\"https://nbviewer.jupyter.org/\">NBViewer</a>),\n",
       "  it may mean that your frontend doesn't currently support widgets.\n",
       "</p>\n"
      ],
      "text/plain": [
       "HBox(children=(IntProgress(value=0, max=1804), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "95326c9168b44f14948a5844f1521fdd",
       "version_major": 2,
       "version_minor": 0
      },
      "text/html": [
       "<p>Failed to display Jupyter Widget of type <code>HBox</code>.</p>\n",
       "<p>\n",
       "  If you're reading this message in the Jupyter Notebook or JupyterLab Notebook, it may mean\n",
       "  that the widgets JavaScript is still loading. If this message persists, it\n",
       "  likely means that the widgets JavaScript library is either not installed or\n",
       "  not enabled. See the <a href=\"https://ipywidgets.readthedocs.io/en/stable/user_install.html\">Jupyter\n",
       "  Widgets Documentation</a> for setup instructions.\n",
       "</p>\n",
       "<p>\n",
       "  If you're reading this message in another frontend (for example, a static\n",
       "  rendering on GitHub or <a href=\"https://nbviewer.jupyter.org/\">NBViewer</a>),\n",
       "  it may mean that your frontend doesn't currently support widgets.\n",
       "</p>\n"
      ],
      "text/plain": [
       "HBox(children=(IntProgress(value=0, max=742), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "59e51a6112374a17aa7555e52406349a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/html": [
       "<p>Failed to display Jupyter Widget of type <code>HBox</code>.</p>\n",
       "<p>\n",
       "  If you're reading this message in the Jupyter Notebook or JupyterLab Notebook, it may mean\n",
       "  that the widgets JavaScript is still loading. If this message persists, it\n",
       "  likely means that the widgets JavaScript library is either not installed or\n",
       "  not enabled. See the <a href=\"https://ipywidgets.readthedocs.io/en/stable/user_install.html\">Jupyter\n",
       "  Widgets Documentation</a> for setup instructions.\n",
       "</p>\n",
       "<p>\n",
       "  If you're reading this message in another frontend (for example, a static\n",
       "  rendering on GitHub or <a href=\"https://nbviewer.jupyter.org/\">NBViewer</a>),\n",
       "  it may mean that your frontend doesn't currently support widgets.\n",
       "</p>\n"
      ],
      "text/plain": [
       "HBox(children=(IntProgress(value=0, max=742), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "PAST, FUTURE = 1/24., 1/24.\n",
    "\n",
    "dataset = trading.build_trading_windows(X, PAST, FUTURE)\n",
    "ts, os = data.build_train_test(X1, PAST, FUTURE, training_size=0.)\n",
    "ts_X, ts_Y = np.array([sample[0] for sample in ts]), np.array([sample[1] for sample in ts])\n",
    "os_X, os_Y = np.array([sample[0] for sample in os]), np.array([sample[1] for sample in os])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "json_file = open('trained/saved_model.json', 'r')\n",
    "loaded_model_json = json_file.read()\n",
    "json_file.close()\n",
    "model = model_from_json(loaded_model_json)\n",
    "# load weights into new model\n",
    "model.load_weights(\"trained/saved_model.h5\")\n",
    "model.compile(loss='binary_crossentropy', optimizer='adam', metrics=['accuracy'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "signatures = np.array([sample[0] for sample in dataset])\n",
    "predictions_momentum = model.predict(signatures).flatten()\n",
    "real = list(map(momentum.hasMomentum, np.array(dataset)[:, 1]))\n",
    "real = np.array(list(map(int, real)))\n",
    "for i in range(len(dataset)):\n",
    "    dataset[i] = list(dataset[i])\n",
    "    dataset[i].append(predictions_momentum[i])\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.0\n",
      "0.295585435992\n",
      "-0.369839851428\n",
      "0.677507908975\n",
      "0.972794776344\n",
      "-0.027707835046\n",
      "0.100335130334\n",
      "0.981999921272\n",
      "0.919307482721\n",
      "0.990525019909\n",
      "0.997548084767\n",
      "0.990633294047\n",
      "0.534794944088\n",
      "-0.0255067705515\n",
      "0.667809629297\n",
      "0.953445299601\n",
      "0.906445047062\n",
      "0.366001968592\n",
      "0.0586984227925\n",
      "0.348973150836\n",
      "0.6031263434\n",
      "0.998826963773\n",
      "0.895762473468\n",
      "0.324466259348\n",
      "0.99854744827\n",
      "-0.450168381742\n",
      "0.711336403209\n",
      "0.52012483014\n",
      "1.0\n",
      "0.990903989378\n",
      "1.0\n",
      "-0.0728250900555\n",
      "0.99899485356\n",
      "0.997980669059\n",
      "-0.000914059565019\n",
      "0.600945109391\n",
      "0.96048722546\n",
      "0.836562558515\n",
      "-0.0189823191181\n",
      "-3.83784241105\n",
      "0.155201617078\n",
      "0.623320279627\n",
      "0.646954742876\n",
      "0.926128014957\n",
      "0.919399658657\n",
      "0.999999471289\n",
      "0.691293923759\n",
      "1.0\n",
      "-0.501459200621\n",
      "0.721987224773\n",
      "0.999998378846\n",
      "0.611198009227\n",
      "0.782236695567\n",
      "-0.0376961547528\n",
      "0.947201823773\n",
      "0.558310240607\n",
      "0.537914364804\n",
      "0.260317050646\n",
      "0.24107443671\n",
      "0.999998853227\n",
      "0.6148151295\n",
      "-94.5871842828\n",
      "0.695264740776\n",
      "0.543194235353\n",
      "0.970555970053\n",
      "-0.085804041554\n",
      "0.561436496454\n",
      "0.815667787327\n",
      "0.999394035562\n",
      "0.846146296968\n",
      "0.77144228125\n",
      "0.985883320633\n",
      "0.649191098408\n",
      "0.299712588908\n",
      "0.887748630019\n",
      "0.422913800572\n",
      "1.0\n",
      "0.285382944811\n",
      "-0.197537014272\n",
      "0.724630446642\n",
      "0.492378637492\n",
      "0.646226096847\n",
      "0.519979547697\n",
      "0.738018728211\n",
      "1.0\n",
      "0.999363932553\n",
      "0.988634440689\n",
      "1.0\n",
      "0.0733275961178\n",
      "0.535521645857\n",
      "0.999994023909\n",
      "0.325411717316\n",
      "0.546679301005\n",
      "0.889798248376\n",
      "0.711441138278\n",
      "1.0\n",
      "0.265300716108\n",
      "0.72116174454\n",
      "0.338272653797\n",
      "-0.103719043109\n",
      "0.76642406474\n",
      "-11.3165336152\n",
      "0.96689550026\n",
      "0.49063570222\n",
      "0.366967765895\n",
      "0.658511504135\n",
      "0.991691777657\n",
      "1.0\n",
      "0.910470838693\n",
      "-1.86348887972\n",
      "-0.178542140815\n",
      "0.113218362261\n",
      "0.67739238815\n",
      "0.649213866054\n",
      "0.601975563406\n",
      "-3.12070569048\n",
      "0.788313957778\n",
      "0.405563138271\n",
      "0.049842778591\n",
      "0.58805536141\n",
      "-0.454471028608\n",
      "0.855019769791\n",
      "-0.0693415535173\n",
      "-0.730148164884\n",
      "0.98647228546\n",
      "0.98992859965\n",
      "0.254746331234\n",
      "0.435186126569\n",
      "0.60842238301\n",
      "0.943455873893\n",
      "0.850856345217\n",
      "0.790528155621\n",
      "0.00746063233119\n",
      "-0.14015264144\n",
      "0.648068122095\n",
      "0.630124511898\n",
      "0.968936919345\n",
      "0.268343091008\n",
      "0.934775179103\n",
      "1.0\n",
      "0.991864356524\n",
      "-2.35961991751\n",
      "0.160034402558\n",
      "0.0050560110275\n",
      "-0.216821966779\n",
      "0.0566327071282\n",
      "0.198422328242\n",
      "0.681947649281\n",
      "1.0\n",
      "-0.857508949265\n",
      "0.879214031415\n",
      "0.999986126584\n",
      "0.581448865044\n",
      "0.83619517594\n",
      "0.498764068595\n",
      "0.699376757156\n",
      "0.916170644005\n",
      "0.667462169608\n",
      "-0.0824570612505\n",
      "-1.08215649169\n",
      "0.978920202916\n",
      "0.992884908192\n",
      "0.838620026061\n",
      "0.635653575441\n",
      "-2.65622314006\n",
      "0.236496077482\n",
      "0.999151190456\n",
      "0.993602014054\n",
      "0.959157270986\n",
      "0.535575020491\n",
      "-0.831094641881\n",
      "0.869902076336\n",
      "0.755304330989\n",
      "1.0\n",
      "0.76768423984\n",
      "0.689096170034\n",
      "0.543219111879\n",
      "0.840072789031\n",
      "0.00103566356592\n",
      "0.992926903064\n",
      "0.0729311878969\n",
      "0.998741295743\n",
      "-0.680386651054\n",
      "0.911170694667\n",
      "0.542555438847\n",
      "0.879822384013\n",
      "0.460886171528\n",
      "0.457889701072\n",
      "-1.21165036197\n",
      "0.995366763645\n",
      "0.912655947824\n",
      "0.999988231907\n",
      "0.591438110519\n",
      "0.773097086755\n",
      "0.835557695804\n",
      "0.702319190236\n",
      "-5.10626761406\n",
      "0.911052446001\n",
      "0.959484385864\n",
      "0.71402656527\n",
      "0.99749440499\n",
      "0.99998356594\n",
      "0.987140066998\n",
      "0.882198051503\n",
      "0.893379175718\n",
      "0.974051144529\n",
      "-3.24477893817\n",
      "0.702818784284\n",
      "0.169655435923\n",
      "0.786297496993\n",
      "0.712490348432\n",
      "0.914596667203\n",
      "0.912464031821\n",
      "0.638673177551\n",
      "1.0\n",
      "0.500205495239\n",
      "0.996236076646\n",
      "0.122747816618\n",
      "-2.2161302955\n",
      "0.411107902383\n",
      "-129.176176005\n",
      "0.234906683664\n",
      "0.64191361553\n",
      "0.622491585598\n"
     ]
    }
   ],
   "source": [
    "# Now we trade\n",
    "\n",
    "money = [[dataset[0][1][0][0], 1000., 0.]]\n",
    "for signature, window, prediction in dataset:\n",
    "    len_window = len(window)\n",
    "    #idx = int(len_window*0.7)\n",
    "    idx = int(len_window*0.75)\n",
    "    \n",
    "    window_first = window[:idx]\n",
    "    window_last = window[idx:]\n",
    "    \n",
    "    timestamp = window_last[-1][0]\n",
    "    current_money = money[-1][1]\n",
    "    \n",
    "    THRESHOLD = 0.65\n",
    "    if prediction<THRESHOLD:\n",
    "        #money.append([timestamp, current_money, 0.])\n",
    "        continue\n",
    "\n",
    "    \n",
    "    qv = momentum.quadraticVariation(window_first)\n",
    "    squared_diff = (window_first[-1][1] - window_first[0][1])**2\n",
    "    if qv < squared_diff:\n",
    "        # We predict momentum, and we observe momentum - nothing to do here\n",
    "        continue\n",
    "    # Now, we've predicted momentum, but we observe mean reversion. We act.\n",
    "    if window_first[-1][1] > window_first[0][1]:\n",
    "        # Price going up - we buy\n",
    "        position = 1.\n",
    "    else:\n",
    "        # Price going down - we short sell\n",
    "        position = -1.\n",
    "    \n",
    "    current_price, last_price = window_last[0][1], window_last[-1][1]\n",
    "    \n",
    "    expected_win = np.sqrt(qv) + position*(window_first[0][1] - window_first[-1][1])\n",
    "    #expected_win /= current_price\n",
    "    f = (prediction * expected_win - (1-prediction)*abs(window_first[-1][1] - window_first[0][1] - expected_win))/expected_win\n",
    "    print(f)\n",
    "    \n",
    "    \n",
    "    money_to_invest = current_money*max(0, f)# * prediction\n",
    "    shares = money_to_invest / current_price\n",
    "    current_money -= position*money_to_invest\n",
    "    last_money = last_price * shares\n",
    "    current_money += position * last_money\n",
    "    \n",
    "    money.append([timestamp, current_money, position])\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "sp500_0 = dataset[0][1][0][1]\n",
    "sp500 = [[window[0][0], 1000*window[0][1]/sp500_0] for _, window, _ in dataset]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1f256ffba90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data.plot(money)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Statistics of the strategy\n",
      "--------------------------\n",
      "\n",
      "> Sharpe ratio: 4.7596746309\n",
      "> Annual returns: 6.6%\n",
      "> Max drawdown: -0.65%\n",
      "> Positions\n",
      "\tLong: 52.89%\n",
      "\tShort: 46.67%\n",
      "\tNothing: 0.44%\n"
     ]
    }
   ],
   "source": [
    "trading.statistics(money)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.85088691796008864"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1-np.abs(real-list(map(round, predictions_momentum))).sum()/real.shape[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

